Formation of misaligned second-generation discs through flyby encounters

Observations reveal protoplanetary discs being perturbed by flyby candidates. We simulate a scenario where an unbound perturber, i.e., a flyby, undergoes an inclined grazing encounter, capturing material and forming a second-generation protoplanetary disc. We run $N$--body and three-dimensional hydrodynamical simulations of a parabolic flyby grazing a particle disc and a gas-rich protoplanetary disc, respectively. In both our $N$--body and hydrodynamic simulations, we find that the captured, second-generation disc forms at a tilt twice the initial flyby tilt. This relationship is robust to variations in the flyby's tilt, position angle, periastron, and mass. We extend this concept by also simulating the case where the flyby has a disc of material prior to the encounter but we do not find the same trend. An inclined disc with respect to the primary disc around a misaligned flyby is tilted by a few degrees, remaining close to its initial disc tilt. Therefore, if a disc is present around the flyby before the encounter, the disc may not tilt up to twice the perturber tilt depending on the balance between the angular momentum of the circumsecondary disc and captured particles. In the case where the perturber has no initial disc, analyzing the orientation of these second-generation discs can give information about the orbital properties of the flyby encounter.

==> Paper.sh <==
#!/bin/csh

# Latex the file:
latex main.tex

# Run bibtex
bibtex main

# Re-run latex thrice to correct all cross-references and citations
latex main.tex
latex main.tex
latex main.tex

# Create and open the pdf file
#dvipdfm main.dvi
dvipdf main.dvi
open main.pdf



